Bidirectional Across Items, Sequential Within IDs: Hierarchy-Preserving Masked Discrete Diffusion for Generative Recommendation

Generative recommendation represents items with hierarchical semantic IDs (SIDs) and casts next-item prediction as sequence generation. Autoregressive language models preserve the coarse-to-fine order imposed by residual quantization but apply the same causal factorization across the interaction sequence. Masked discrete diffusion enables bidirectional learning across items; however, independently masking SID components can expose a fine residual code while hiding its required coarse prefix. We introduce Hierarchy-Preserving Diffusion (HPD), a masked discrete diffusion language modeling formulation that separates two dependency levels: (1) Across SIDs, full self-attention captures relations across the interaction sequence. (2) Within each SID, prefix-independent masking restricts each corrupted sequence to an observed prefix followed by a masked suffix. HPD combines this corruption with a training pipeline that first optimizes new SID-token embeddings and output weights with a fixed backbone and then jointly optimizes all parameters. Catalog-constrained beam search decodes the target SID from coarse to fine. HPD requires no task-specific architectural changes. Across three domains, Industrial and Scientific, Office Products, and Baby Products, we compare Qwen3-8B/LLaDA-8B-Base and Qwen2.5-7B/Dream-7B-Base autoregressive/diffusion large language model (AR-LLM/dLLM) pairs. At the final checkpoint, HPD achieves higher Hit Rate and NDCG than its matched AR-LLM at every evaluated cutoff. In the 8B LLaDA comparison, HPD obtains the best or tied-best score across all 18 metric--domain combinations. Comparisons with standard MDLM and DiffGRM evaluate HPD against alternative masked discrete diffusion objectives. An ablation shows that the proposed HPD pipeline outperforms the SID-token-only variant on every metric for Dream-7B-Base on Industrial and Scientific and LLaDA-8B-Base on Baby Products.

==> assets/nice_plot.py <==
from matplotlib import pyplot as plt
import torch

# Some sample data
x = torch.linspace(0.0, 5.0, 1025)
y1 = torch.cos(2 * torch.pi * x) * torch.exp(-0.75 * x)
y2 = torch.sin(2 * torch.pi * x) * torch.exp(-0.1 * x)

# Find in your LaTeX document using \the\textwidth
# Divide by the number of plots you would like to show in the same line
TEXT_WIDTH = 472

# Find in your LaTeX document using \expandafter\string\the\font
# or one point smaller
FONT_SIZE = 9

# Color palette should be color-blind friendly, or even better, render a
# nice figure even when printed in black and white
# https://sashamaps.net/docs/resources/20-colors/

# Find the Meta color palette at: https://www.facebook.com/brand/meta/color/
# Try to use Meta blue "#0064E0" as your primary choice,
# then pick distinct colors from the palette
COLORS = ["#0064E0", "#E29400"]

# Enable TeX support
# TODO: cluster
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=FONT_SIZE)

# Uncomment the following line to use Times New Roman for venues such as ICLR
# `preamble` also helpful to load additional LaTeX packages
# plt.rc('text.latex', preamble=r'\usepackage{times}')

# inches = points / 72
plt.figure(figsize=(TEXT_WIDTH / 72. * 0.48, 2.5))

# You possibly do not need a plot title if your caption is good enough
# plt.title("Plot title")

plt.xlabel(r'This is my $x$-axis')
plt.ylabel(r'This is my $y$-axis')
plt.plot(x, y2, lw=1.5, color=COLORS[1], ls="--",
         label=r'$\sin(2 \pi x) e^{-\frac{1}{10} x}$')
plt.plot(x, y1, lw=1.5, color=COLORS[0],
         label=r'$\cos(2 \pi x) e^{-\frac{3}{4} x}$')

plt.grid(linestyle='dotted')
plt.legend() # play with ncol
plt.tight_layout()

# Save in pdf, and specify high dpi for rasterized components (such as images)
# squeeze out every inch of your plot with bbox_inches and pad_inches
plt.savefig("plot_demo.pdf", dpi=400, bbox_inches='tight', pad_inches=0)

# Add your Figure to LaTeX. Use the `subcaption` package for multiple plots
# \begin{figure}[] % try first not to force any particular figure alignment
#   \centering
#   \includegraphics[width=\textwidth]{plot.pdf}
#   \caption{Use generous captions to self-explain the figure.}
#   \label{fig:plot}
# \end{figure}

